Intracluster supernovae in the Multi-epoch Nearby Cluster Survey

The Multi-Epoch Nearby Cluster Survey (MENeaCS) has discovered twenty-three cluster Type Ia supernovae (SNe) in the 58 X-ray selected galaxy clusters (0.05 < z < 0.15) surveyed. Four of our SN Ia events have no host galaxy on close inspection, and are likely intracluster SNe. Deep image stacks at the location of the candidate intracluster SNe put upper limits on the luminosities of faint hosts, with M_{r} > -13.0 mag and M_{g} > -12.5 mag in all cases. For such limits, the fraction of the cluster luminosity in faint dwarfs below our detection limit is <0.1%, assuming a standard cluster luminosity function. All four events occurred within ~600 kpc of the cluster center (projected), as defined by the position of the brightest cluster galaxy, and are more centrally concentrated than the cluster SN Ia population as a whole. After accounting for several observational biases that make intracluster SNe easier to discover and spectroscopically confirm, we calculate an intracluster stellar mass fraction of 0.16^{+0.13}_{-0.09} (68% CL) for all objects within R_{200}. If we assume that the intracluster stellar population is exclusively old, and the cluster galaxies themselves have a mix of stellar ages, we derive an upper limit on the intracluster stellar mass fraction of <0.47 (84% one-sided CL). When combined with the intragroup SNe results of McGee & Balogh, we confirm the declining intracluster stellar mass fraction as a function of halo mass reported by Gonzalez and collaborators. (Abridged)

==> dolatex.sh <==
latex ms
bibtex ms
latex ms
latex ms
dvips -t letter -o ms.ps ms.dvi
#gv ms.ps &
ps2pdf ms.ps ms.pdf
acroread ms.pdf &
#cp ms.pdf /data/wdocs/dsand/www-docs/ICpap/

